Probing the origin of 4FGL J0822.8-4207: cosmic ray illumination from the SNR Puppis A and the Herbig-Haro object HH219

4FGL J0822.8-4207 is a point source found in the 4FGL-DR2 catalog by the gamma-ray observatory Fermi-LAT and has no known association. We carry out X-ray observations of 4FGL J0822.8-4207 to help understand its nature. We explore two scenarios for the origin of 4FGL J0822.8-4207. In the first case we study the possibility that cosmic rays from the supernova remnant (SNR) Puppis A, seen nearby in the sky, reach the dense gas at the location of the source and produce the gamma-rays through inelastic proton-proton collisions. We apply a standard model for particle diffusion in the interstellar medium and derive the required physical parameters. We find that this scenario for the gamma rays is possible if the gas is located at a distance that is not higher than ~40 pc from Puppis A, unless the SNR is older than 7 kyr or the diffusion coefficient is higher than typical Galactic values, and relatively low-energy cosmic rays are currently escaping from the SNR. In the second scenario, we consider the protostellar jet HH219 as the origin of the GeV source and find the very interesting possibility that particles could be accelerated up to energies of at least several TeV in HH219. This would make this system the first known of its kind to produce gamma-ray emission extending up to hundreds of GeV without any apparent cutoff and an excellent laboratory to study the process of particle acceleration.

==> compile.sh <==
pdflatex puppisA
bibtex puppisA
bibtex puppisA
pdflatex puppisA
pdflatex puppisA
open puppisA.pdf

